A Homotopy-like Class Invariant for Sub-manifolds of Punctured Euclidean Spaces

We consider the $D$-dimensional Euclidean space, $\mathbb{R}^D$, with certain $(D-N)$-dimensional compact, closed and orientable sub-manifolds (which we call \emph{singularity manifolds} and represent by $\widetilde{\mathcal{S}}$) removed from it. We define and investigate the problem of finding a homotopy-like class invariant ($\chi$-homotopy) for certain $(N-1)$-dimensional compact, closed and orientable sub-manifolds (which we call \emph{candidate manifolds} and represent by $\omega$) of $\mathbb{R}^D \setminus \widetilde{\mathcal{S}}$, with special emphasis on computational aspects of the problem. We determine a differential $(N-1)$-form, $\psi_{\widetilde{\mathcal{S}}}$, such that $\chi_{\widetilde{\mathcal{S}}}(\omega) = \int_\omega \psi_{\widetilde{\mathcal{S}}}$ is a class invariant for such candidate manifolds. We show that the formula agrees with formulae from Cauchy integral theorem and Residue theorem of complex analysis (when $D=2,N=2$), Biot-Savart law and Ampere's law of theory of electromagnetism (when $D=3,N=2$), and the Gauss divergence theorem (when $D=3,N=3$), and discover that the underlying equivalence relation suggested by each of these well-known theorems is the $\chi$-homotopy of sub-manifolds of these low dimensional punctured Euclidean spaces. We describe numerical techniques for computing $\psi_{\widetilde{\mathcal{S}}}$ and its integral on $\omega$, and give numerical validations of the proposed theory for a problem in a 5-dimensional Euclidean space. We also discuss a specific application from \emph{robot path planning problem}, when N=2, and describe a method for computing least cost paths with homotopy class constraints using \emph{graph search techniques}.

==> figures/torus_sphere.m <==
figure;
axis equal;
hold on;

% Torus

R = 1;
n = 30;
r = 0.5;
theta = pi * (0:2:2*n)/n ;
phi = 2*pi* (0:2:n)'/n ;
xx = (R + r*cos(phi)) * cos(theta) ;
yy = (R + r*cos(phi)) * sin(theta) ;
zz = r * sin(phi) * ones(size(theta)) ;

mesh (xx, yy, zz) ;
ar = (R + r)/sqrt(2) ;
axis([-ar, ar, -ar, ar, -ar, ar]) ;

% Sphere

R = 1;
n = 30;
theta = ((pi * (0:2:2*n)/n) - pi)/2 ;
phi = 2*pi* (0:2:n)'/n ;
xx = R *cos(phi) * cos(theta) ;
yy = R *sin(phi) * cos(theta) ;
zz = R * ones(size(phi))' * sin(theta) ;

mesh (xx, yy, zz) ;
ar = (R + r)/sqrt(2) ;
axis([-ar, ar, -ar, ar, -ar, ar]) ;

